Mining Half a Billion Topical Experts Across Multiple Social Networks

Mining topical experts on social media is a problem that has gained significant attention due to its wide-ranging applications. Here we present the first study that combines data from four major social networks -- Twitter, Facebook, Google+ and LinkedIn, along with the Wikipedia graph and internet webpage text and metadata, to rank topical experts across the global population of users. We perform an in-depth analysis of 37 features derived from various data sources such as message text, user lists, webpages, social graphs and wikipedia. This large-scale study includes more than 12 billion messages over a 90-day sliding window and 58 billion social graph edges. Comparison reveals that features derived from Twitter Lists, Wikipedia, internet webpages and Twitter Followers are especially good indicators of expertise. We train an expertise ranking model using these features on a large ground truth dataset containing almost 90,000 labels. This model is applied within a production system that ranks over 650 million experts in more than 9,000 topical domains on a daily basis. We provide results and examples on the effectiveness of our expert ranking system, along with empirical validation. Finally, we make the topical expertise data available through open REST APIs for wider use.

==> build_paper.sh <==
#!/bin/bash

PAPER=klout_experts

function usage {
  echo "Usage  : $0 <paper-name>"
  echo "Example: $0 klout_experts"
  exit 1
}

function build_paper_pdflatex() {
  pdflatex --shell-escape $PAPER  || exit 1
  bibtex $PAPER || exit 1
  pdflatex --shell-escape $PAPER  || exit 1
  pdflatex --shell-escape $PAPER  || exit 1

  post_build
}

function post_build() {
  rm -r __auto__
  mkdir -p __auto__

  mv $PAPER.dvi __auto__/
  mv $PAPER.ps __auto__/
  mv $PAPER.pdf __auto__/
  
  echo
  echo "Success."
  echo "Paper rendered @ __auto__/${PAPER} "
}

function clean {
 rm *.aux
 rm *.log
 rm *.bbl
 rm *.blg
 rm *.out
 rm *.xml
 rm *blx.bib
}

if [ "$PAPER" == "" ]; then
  usage
fi

clean
build_paper_pdflatex
clean

